Sparse Sequence-to-Sequence Models

Sequence-to-sequence models are a powerful workhorse of NLP. Most variants employ a softmax transformation in both their attention mechanism and output layer, leading to dense alignments and strictly positive output probabilities. This density is wasteful, making models less interpretable and assigning probability mass to many implausible outputs. In this paper, we propose sparse sequence-to-sequence models, rooted in a new family of $\alpha$-entmax transformations, which includes softmax and sparsemax as particular cases, and is sparse for any $\alpha > 1$. We provide fast algorithms to evaluate these transformations and their gradients, which scale well for large vocabulary sizes. Our models are able to produce sparse alignments and to assign nonzero probability to a short list of plausible outputs, sometimes rendering beam search exact. Experiments on morphological inflection and machine translation reveal consistent gains over dense models.

==> scripts/bisection.py <==
"""
Generic bisection algorithm for simplex optimization
For strongly convex g, solve:

 maximize  <p, x> - sum_j g(p_j)
 s.t.      p >= 0
           <1, p> = 1

by reduction to 1-d root finding.
"""


import numpy as np
from scipy import optimize

try:
    import pytest
except:
    pass

_xtol = 2e-12
_rtol = 4 * np.finfo(float).eps
_METHODS = {
    'brentq': optimize.brentq,
    'brenth': optimize.brenth,
    'ridder': optimize.ridder,
    'bisect': optimize.bisect
}

class TsallisSeparable(object):
    """Tsallis up to a constant.
    g(t) = t^α / α(α-1)
    g'(t) = t^(α-1) / (α-1)
    (g')^-1 (x) = (t/β)^β where β = 1 / (α-1)
    Satisfies A.2 and A.3 but not A.1
    """

    def __init__(self, alpha=1.5):
        self.alpha = alpha

    def g(self, t):
        val = t ** (self.alpha)
        val /= self.alpha * (self.alpha - 1)
        return val

    def gp(self, t):
        return (t ** (self.alpha - 1)) / (self.alpha - 1)

    def gp_inv(self, x):
        beta = 1 / (self.alpha - 1)
        return (x / beta) ** beta


def _make_funcs_bounds(x, penalty):
    d = x.shape[0]
    x_max = np.max(x)

    gp_zero = penalty.gp(0)

    def p(tau):
        return penalty.gp_inv(np.maximum(x - tau, gp_zero))

    def nu(tau):
        res = gp_zero - x + tau
        res[x - tau >= gp_zero] = 0
        return res

    def f(tau):
        p0 = p(tau)
        return np.sum(p0) - 1

    tau_min = x_max - penalty.gp(1)
    tau_max = x_max - penalty.gp(1 / d)

    return f, tau_min, tau_max, p, nu



def optimize_bisect(x, penalty, method="brentq", maxiter=100, xtol=_xtol, rtol=_rtol):

    f, tau_min, tau_max, p, nu = _make_funcs_bounds(x, penalty)

    # scipy solvers check f(tau_min) and f(tau_max) to have opposite signs.
    # This might fail if either of them is 0 and numerical instability comes
    # into play, so check manually. Unfortunately adds 2 redundant func_calls

    if f(tau_min) < 0:
        tau0 = tau_min
        results = optimize.zeros.RootResults(tau0, 0, 1, 0)
    elif f(tau_max) > 0:
        tau0 = tau_max
        results = optimize.zeros.RootResults(tau0, 0, 2, 0)
    else:
        solver = _METHODS[method]
        tau0, results = solver(f, tau_min, tau_max, xtol=xtol, rtol=rtol,
                maxiter=maxiter, full_output=True, disp=False)
        results.function_calls += 2

    return p(tau0), nu(tau0), tau0, results


def optimize_secant(x, penalty, maxiter=100):
    f, tau_min, tau_max, p, nu = _make_funcs_bounds(x, penalty)

    lo, hi = tau_min, tau_max

    f_lo = f(lo)
    # print(lo, f_lo)
    if f_lo == 0:
        return lo, p(lo)

    f_hi = f(hi)
    # print(hi, f_hi)
    if f_hi == 0:
        return hi, p(hi)

    for it in range(maxiter):

        if np.abs(hi - lo) < _rtol * np.abs(hi + lo):
            break

        # tau = hi - f_hi * (hi - lo) / (f_hi - f_lo)
        tau = (lo * f_hi - hi * f_lo) / (f_hi - f_lo)

        lo, hi = hi, tau
        f_lo, f_hi = f_hi, f(tau)

        # print(hi, f_hi)

    return hi, p(hi)


def optimize_falsi(x, penalty, maxiter=100):
    f, lo, hi, p, nu = _make_funcs_bounds(x, penalty)

    f_lo = f(lo)
    if f_lo == 0:
        return lo, p(lo)

    f_hi = f(hi)
    if f_hi == 0:
        return hi, p(hi)

    f_lo_sign = np.sign(f_lo)
    f_hi_sign = np.sign(f_hi)

    side = 0
    tau = lo

    for it in range(maxiter):
        if f_hi == f_lo:
            break

        tau = (lo * f_hi - hi * f_lo) / (f_hi - f_lo)
        if np.abs(hi - lo) < _rtol * np.abs(hi + lo) / 2:
            break

        f_tau = f(tau)
        f_tau_sign = np.sign(f_tau)

        if f_tau_sign == f_lo_sign:
            lo, f_lo = tau, f_tau

            if side == -1:
                f_hi /= 2

            side = -1

        else:
            hi, f_hi = tau, f_tau

            if side == +1:
                f_lo /= 2

            side = +1

    # if (it >= maxiter - 1):
    #     print('max iter reached')

    return tau, p(tau)


def optimize_bisect_custom(x, penalty, maxiter=100, tol=1e-10, verbose=False):

    f, tau_min, tau_max, p, nu = _make_funcs_bounds(x, penalty)

    # roll our own bisection
    lower, upper = tau_min, tau_max
    current = np.inf

    for it in range(maxiter):
        if current ** 2 < tol:
            break
        tau = (upper + lower) / 2
        current = f(tau)
        if current <= 0:
            upper = tau
        else:
            lower = tau

        if verbose:
            p0 = p(tau)
            nu0 = nu(tau)
            grad = x + nu0 - penalty.gp(p0) - tau
            norm_grad = np.dot(grad, grad)
            print(f"""\
Iteration {it}
    Primal infeasability: {current ** 2},
    Dual infeasability: {np.sum(nu0[nu0 < 0] ** 2)},
    Compl slackness: {np.dot(p0, nu0) ** 2}
    Non-stationarity: {norm_grad}""")

    return tau, p(tau)


# pytest generate vectors
@pytest.fixture
def _vectors():
    rng = np.random.RandomState(42)
    # a few special case vectors
    all_pos = 1 * np.ones(10)
    all_neg = -1 * np.ones(10)

    all_neg_rand = -np.abs(rng.randn(10))

    all_large = 10 * np.ones(10)
    all_small = -10 * np.ones(10)

    one_large = -1 * np.ones(10)
    one_large[0] = 100

    one_small = 1 * np.ones(10)
    one_small[0] = -100

    # make worst case vector
    worst_case = np.zeros(1)
    for rho in range(1, 10):
        worst_case -= worst_case.mean()
        s = np.sum(worst_case ** 2)
        worst_case = np.append(worst_case, - np.sqrt((1 - s) / rho))
    worst_case *= 2

    vectors = [all_pos, all_neg, all_neg_rand, all_large, all_small, one_large,
        one_small, worst_case]

    for _ in range(100000):
        dim = rng.randint(1, 20)
        std = np.exp(rng.uniform(-4, 4))
        x = rng.randn(dim) * std
        vectors.append(x)

    return vectors


@pytest.mark.parametrize('alpha', (1.1, 1.3, 1.5, 1.7, 1.9, 2.0, 2.5, 3, 4))
def test_custom_bisect(alpha, _vectors):
    tol = 1e-8
    penalty = TsallisSeparable(alpha)
    for x in _vectors:

        f, tau_min, tau_max, _, nu = _make_funcs_bounds(x, penalty)
        tau, p0 = optimize_bisect_custom(x, penalty, tol=tol)

        assert (np.sum(p0) - 1) ** 2 < tol  # primal feas

        nu0 = nu(tau)
        assert np.all(nu0 >= 0)  # dual feas
        assert np.dot(p0, nu(tau)) == 0  # compl slackness

        grad = x + nu0 - penalty.gp(p0) - tau   # stationarity
        assert(np.allclose(grad, np.zeros_like(x)))


@pytest.mark.parametrize('alpha', (1.1, 1.3, 1.5, 1.7, 1.9, 2.0, 2.5, 3, 4))
def test_falsi(alpha, _vectors):

    penalty = TsallisSeparable(alpha)
    for x in _vectors:
        tau, p = optimize_falsi(x, penalty)
        if not np.allclose(np.sum(p) - 1, 0):
            print(x)
        assert np.allclose(np.sum(p) - 1, 0, atol=1e-6)


@pytest.mark.parametrize('alpha', (1.1, 1.3, 1.5, 1.7, 1.9, 2.0))
def test_secant(alpha, _vectors):

    penalty = TsallisSeparable(alpha)
    for x in _vectors:
        tau, p = optimize_secant(x, penalty)
        assert np.allclose(np.sum(p) - 1, 0)


if __name__ == '__main__':

    import matplotlib.pyplot as plt

    n_samples = 1000
    dim = 200
    xs = np.random.RandomState(0).randn(n_samples, dim)

    for alpha in (1.1, 1.5, 1.8, 2.2, 3):
        plt.figure()
        plt.title(f"Tsallis alpha={alpha}")
        penalty = TsallisSeparable(alpha)

        func_calls = {key: [] for key in _METHODS}

        for x in xs:

            for method in _METHODS.keys():
                p0, nu0, tau0, results = optimize_bisect(x, penalty,
                                                         xtol=1e-3,
                                                         method=method,
                                                         maxiter=10000)
                assert results.converged
                func_calls[method].append(results.function_calls)

        plt.boxplot([func_calls[m] for m in sorted(_METHODS)],
                    labels=sorted(_METHODS))
    alt.show()

# todo falsi alpha=4 is not very accurate for this point
# [ 0.54893122  1.03712757 -0.00524181 -0.17058755 -0.17790246 -0.36595707
# -0.14739792  0.70380788 -0.05965505  0.15079314  0.10152055  0.05851401
#  -0.07907953  0.19227826 -0.56079428 -0.64078167 -0.38494253  0.26910706
#    0.31196961]



==> scripts/generate_entropy_plots.py <==
import matplotlib.pyplot as plt
from matplotlib import cm
import numpy as np
import scipy.optimize as optim
import pdb

def omega_tsallis(q):
    #return lambda z: (1. - np.abs(z)**q - np.abs(1.-z)**q) / (q*(1.-q))
    return lambda z: (1. - np.abs(z)**q - np.abs(1.-z)**q) / ((1.-q))

def omega_separable_tsallis(q):
    return lambda z: (np.abs(z) - np.abs(z)**q) / (q*(1.-q))

def omega_separable_shannon(q):
    return lambda z: np.abs(z) * np.log(np.abs(z))

def omega_norm(q):
    #return lambda z: .5*((np.abs(z)**q + np.abs(1.-z)**q)**(2/q) - 1.)
    return lambda z: (np.abs(z)**q + np.abs(1.-z)**q)**(1/q) - 1.

def omega_sq_norm(q):
    #return lambda z: .5*((np.abs(z)**q + np.abs(1.-z)**q)**(2/q) - 1.)
    return lambda z: ((np.abs(z)**q + np.abs(1.-z)**q)**(2/q) - 1.) / 2.

def omega_circle(q):
    return lambda z: 2.* (1./2 - np.sqrt(1./2 - (z - 1./2)**2))

def omega_renyi(q):
    #return lambda z: (-np.log((np.abs(z)**q + np.abs(1.-z)**q) ** (1./q))) / (1.-q)
    #return lambda z: (-np.log(np.abs(z)**q + np.abs(1.-z)**q)) / (q*(1.-q))
    return lambda z: (-np.log(np.abs(z)**q + np.abs(1.-z)**q)) / ((1.-q))

def omega_renyi_derivative(q):
    #return lambda z: (-np.log((np.abs(z)**q + np.abs(1.-z)**q) ** (1./q))) / (1.-q)
    return lambda z: q*(np.abs(z)**(q-1) - np.abs(1.-z)**(q-1)) / \
        ((q-1.) * (np.abs(z)**q + np.abs(1.-z)**q))

#def project(t, q, omega=omega_tsallis):
#    z = optim.minimize_scalar(lambda z: -t*z + omega(q)(z), tol=1e-12,
#                              method='Bounded', bounds=(0,1)).x
#    if z < 0: return 0.
#    if z > 1: return 1.
#    return z

#def project(t, q, omega=omega_tsallis):
#    z = optim.minimize(lambda z: -t*z + omega(q)(z),
#                       x0=0.5,
#                       bounds=[(0,1)],
#                       tol=1e-18).x
#    return z

def project(t, q, omega=omega_tsallis):
    if False and omega==omega_renyi:
        if -t + omega_renyi_derivative(q)(0) >= 0:
            z = 0.
        elif -t + omega_renyi_derivative(q)(1) <= 0:
            z = 1.
        else:
            z, r = optim.bisect(lambda z: -t + omega_renyi_derivative(q)(z), 0, 1, xtol=1e-18, maxiter=1000, full_output=True)
            assert r.converged, pdb.set_trace()
    else:
        z = optim.minimize(lambda z: -t*z + omega(q)(z),
                           x0=0.5,
                           bounds=[(0,1)],
                           tol=1e-18).x
    return z

def omega_conjugate(q, omega=omega_tsallis):
    grad_map = lambda t: project(t, q, omega=omega)
    return lambda t: t*grad_map(t) - omega(q)(grad_map(t))

def omega_convexified(q, omega=omega_tsallis):
    def project_dual(z, omega_conj):
        res = optim.minimize(lambda t: -z*t + omega_conj(t),
                             x0=0.,
                             tol=1e-18)
        #res = optim.minimize_scalar(lambda t: -z*t + omega_conj(t),
        #                            method='Bounded', tol=1e-12, bounds=(-1e12, 1e12))
        #if z == 0.5:
        #    pdb.set_trace()
        t = res.x
        #assert res.success, pdb.set_trace()
        return t
    omega_conj = omega_conjugate(q, omega=omega)
    grad_map = lambda z: project_dual(z, omega_conj=omega_conj)
    return lambda z: z*grad_map(z) - omega_conj(grad_map(z))


if __name__ == '__main__':

    import sys
    entropy_type = sys.argv[1] # 'norm', 'renyi', or 'tsallis'.

    p = np.arange(0.,1.,.001)
    t = np.arange(-3.,3.,.01)
    z_softmax = 1./(1+np.exp(-t))
    if entropy_type == 'tsallis':
        title = 'Tsallis'
        omega = omega_tsallis
        q_range = [#0.5,
                   1.00001,
                   1.5,
                   2.,
                   3.,
                   #5.,
                   1000.]
        captions = [#r'$\alpha=0.5$',
                    r'$\alpha=1$ (softmax)',
                    r'$\alpha=1.5$',
                    r'$\alpha=2$ (sparsemax)',
                    r'$\alpha=3$',
                    #r'$\alpha=5$',
                    r'$\alpha=\infty$ (argmax)']
        colors = [#'m--',
                  'b-',
                  'g--',
                  'r-',
                  'c--',
                  #'y--',
                  'k-']
    elif entropy_type == 'renyi':
        title = 'Renyi'
        omega = omega_renyi
        q_range = [#0.25,
                   #0.5,
                   #0.75,
                   1.001,
                   1.5,
                   2.,
                   #3.,
                   #5.,
                   1000.]
        captions = [#r'$\beta=0.25$',
                    #r'$\beta=0.5$',
                    #r'$\beta=0.75$',
                    r'$\beta=1$ (softmax)',
                    r'$\beta=1.5$',
                    r'$\beta=2$',
                    #r'$\beta=3$',
                    #r'$\beta=5$',
                    r'$\beta=\infty$'] # (argmax)']
        colors = [#'y--',
                  #'k--',
                  #'m--',
                  'b-',
                  'g--',
                  'r-',
                  #'c--',
                  #'y--',
                  'k-']
    elif entropy_type == 'norm':
        title = 'Norm'
        omega = omega_norm
        q_range = [1.00001,
                   1.5,
                   2.,
                   3.,
                   #5.,
                   1000.]
        captions = ['$q=1$ (argmax)',
                    '$q=1.5$',
                    '$q=2$',
                    '$q=3$',
                    #'$q=5$',
                    '$q=\infty$']
        colors = ['k-',
                  'c--',
                  'r-',
                  'g--',
                  #'y--',
                  'm-']
    elif entropy_type == 'sqnorm':
        title = 'Squared Norm'
        omega = omega_sq_norm
        q_range = [1.00001,
                   1.5,
                   2.,
                   3.,
                   #5.,
                   1000.]
        captions = ['$q=1$ (argmax)',
                    '$q=1.5$',
                    '$q=2$',
                    '$q=3$',
                    #'$q=5$',
                    '$q=\infty$']
        colors = ['k-',
                  'c--',
                  'r-',
                  'g--',
                  #'y--',
                  'm-']

    z_tsallis = {q: np.zeros_like(t) for q in q_range}
    loss_tsallis = {q: np.zeros_like(t) for q in q_range}
    for i in range(t.shape[0]):
        for q in q_range:
            z_tsallis[q][i] = project(t[i], q, omega=omega)
            z_true = 1.
            loss_tsallis[q][i] = omega(q)(z_true) + omega_conjugate(q, omega=omega)(t[i]) - z_true*t[i]

    #omega_values = {q: None for q in q_range}
    #omega_convex_values = {q: None for q in q_range}
    #for q in q_range:
    #    omega_values[q] = [omega(q)(p[i]) for i in range(p.shape[0])]
    #    omega_convex_values[q] = [omega_convexified(q, omega=omega)(p[i]) for i in range(p.shape[0])]
    #plt.plot(p, omega_values[5], 'b', p, omega_convex_values[5], 'r')
    #plt.show()

    #import pdb; pdb.set_trace()

    #q_range = q_range[:1]
    fig = plt.figure(figsize=plt.figaspect(0.25))
    plt.subplot(1, 3, 1)
    for i, q in enumerate(q_range):
        omega_values = [-omega(q)(p[k]) for k in range(p.shape[0])]
        plt.plot(p, omega_values, colors[i], label=captions[i], linewidth=2.0)

    plt.title(title + ' (entropy)')
    plt.xlabel('$t$', fontsize=16)
    plt.gca().set_xlim(0., 1.)
    plt.gca().set_ylim(-0.02, 0.8)
    #plt.legend(loc=2, fontsize=20)
    #plt.setp(plt.gca().get_xticklabels(), fontsize=16)
    #plt.setp(plt.gca().get_yticklabels(), fontsize=16)
    #plt.show()


    #fig = plt.figure()
    plt.subplot(1, 3, 2)
    #ax.plot(t, z_softmax, 'y--', label='$\mathrm{softmax}_1([t,0])$', linewidth=3.0)
    for i, q in enumerate(q_range):
        plt.plot(t, z_tsallis[q], colors[i], label=captions[i], linewidth=2.0)

    plt.title(title + ' (prediction)')
    plt.xlabel('$s$', fontsize=16)
    plt.gca().set_xlim(-3.01, 3.01)
    plt.gca().set_ylim(-0.1, 1.1)
    #plt.legend(loc=2, fontsize=20)
    #plt.setp(plt.gca().get_xticklabels(), fontsize=16)
    #plt.setp(plt.gca().get_yticklabels(), fontsize=16)
    #plt.show()

    #fig = plt.figure()
    plt.subplot(1, 3, 3)
    #ax.plot(t, z_softmax, 'y--', label='$\mathrm{softmax}_1([t,0])$', linewidth=3.0)
    for i, q in enumerate(q_range):
        plt.plot(t, loss_tsallis[q], colors[i], label=captions[i], linewidth=2.0)

    plt.title(title + ' (loss)')
    plt.xlabel('$s$', fontsize=16)
    plt.gca().set_xlim(-2.01, 2.01)
    #ax.set_xlim(-2.01, 2.01)
    plt.gca().set_ylim(-0.04, 2.04)
    plt.legend(loc=1, fontsize=14)
    #plt.setp(plt.gca().get_xticklabels(), fontsize=16)
    #plt.setp(plt.gca().get_yticklabels(), fontsize=16)

    plt.tight_layout()
    plt.savefig(entropy_type + '.pdf')
    plt.show()



==> scripts/paperplot_entropy.py <==
import numpy as np

import matplotlib
# matplotlib.use('pgf')
import matplotlib.pyplot as plt
from matplotlib import cm

from bisection import optimize_bisect, TsallisSeparable
from scipy.special import softmax


def project(t, alpha):
    x = np.array([t, 0])
    if alpha == 1:
        p = softmax(x)
    else:
        penalty = TsallisSeparable(alpha)
        p = optimize_bisect(x, penalty)[0]

    return p[0]


DRAFT = False
FIXED_RANGE = True
ALL = False

matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['pgf.preamble'] = [
    r'\usepackage{times}',
    r'\usepackage{amsmath}',
    r'\usepackage{amssymb}',
    r'\usepackage{bm}',
#    r'\DeclareMathOperator*{\argmax}{\mathsf{argmax}}',
#    r'\DeclareMathOperator*{\softmax}{\mathsf{softmax}}',
#    r'\DeclareMathOperator*{\sparsemax}{\mathsf{sparsemax}}',
]
matplotlib.rcParams['font.family'] = 'serif'
matplotlib.rcParams['font.size'] = 10
matplotlib.verbose.level = 'debug-annoying'

colors = {
    'softmax': plt.cm.Set3.colors[2],
    'sparsemax': plt.cm.Set3.colors[0],
    # 'entmax15': plt.cm.Set3.colors[3],
    'entmax15': 'k',
    'entmax175': plt.cm.Set3.colors[3],
    'huge': 'gray'
}

# colors = plt.cm.tab10.colors

tsallis_args = [
    (1.00001, dict(label=r'$\alpha=1$ (softmax)',
                   lw=2,
                   ls=":",
                   color=colors['softmax'],
                   zorder=10)),
    (1.25, dict(label=r'$\alpha=1.25$',
               lw=1,
               ls='-',
               color=colors['entmax175'],
               zorder=40)),
    (1.5, dict(label=r'$\alpha=1.5$',
               lw=1.5,
               ls='--',
               color=colors['entmax15'],
               zorder=50)),
    (2, dict(label=r'$\alpha=2$ (sparsemax)',
             lw=2,
             alpha=1,  # 0.75,
             color=colors['sparsemax'],
             zorder=30)),
    (4, dict(label=r'$\alpha=4$',
             lw=.5,
             ls='-',
             color=colors['huge'],
             zorder=20)),
#    (1000, dict(label=r'$\alpha=\infty$ (argmax)',
#                lw=1,
#                ls=':',
#                color='gray')),
]

def plot_entropy(ax_proba, args, title):

    n = 10 if DRAFT else 10000

    ts = np.linspace(-2.8, 2.8, n)

    for alpha, plot_args in args:
        #omega_ = omega(q=q)
        #omega_conj_ = omega_conjugate(q, omega=omega)
        #omega_values = [-omega_(p) for p in ps]

        # probability mapping
        pstar = [project(t, alpha) for t in ts]
        line, = ax_proba.plot(ts, pstar, **plot_args)
        line.set_solid_joinstyle('miter')
        ax_proba.set_xlabel('t', labelpad=0.5)
        # ax_proba.set_ylabel()

        legend = ax_proba.legend(title=title,
                                frameon=False,
                                borderpad=.3,
                                borderaxespad=0,
                                handletextpad=0.5,
                                fontsize=9,
                                title_fontsize=7,
                                labelspacing=.16,
                                handlelength=1.2,
                                fancybox=False)
        # plt.setp(legend.get_title(),
        #          # fontsize=7,
        #          #fontweight='bold'
        #          )


def fig_acl():
    f = plt.figure(figsize=(3, 1.75))
    ax = f.gca()
    # ax.set_title(r'Predictive distribution $\alpha$-entmax$([s, 0])_1$')

    colors = plt.cm.tab10.colors

    plot_entropy(ax, tsallis_args, title=None)
    # left bottom right top wspace hspace
    # plt.subplots_adjust(.035, .13, .999, .93, .15, .15)
    plt.subplots_adjust(.11, .2, .999, .99, .15, .15)
    plt.savefig('../figures/entmax_mappings.pgf')


if __name__ == '__main__':
    fig_acl()


==> scripts/plot_alphas.py <==
import numpy as np
import matplotlib
matplotlib.use('pgf')
import matplotlib.pyplot as plt
from matplotlib.ticker import FixedLocator

matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['pgf.preamble'] = [
    r'\usepackage{times}',
    r'\usepackage{amsmath}',
    r'\usepackage{amssymb}',
    r'\usepackage{bm}',
#    r'\DeclareMathOperator*{\argmax}{\mathsf{argmax}}',
#    r'\DeclareMathOperator*{\softmax}{\mathsf{softmax}}',
#    r'\DeclareMathOperator*{\sparsemax}{\mathsf{sparsemax}}',
]
matplotlib.rcParams['font.family'] = 'serif'
# matplotlib.rcParams['font.size'] = 9
matplotlib.verbose.level = 'debug-annoying'


def collect(fname):

    alphas = []
    accs = []
    for line in open(fname):
        alpha, acc, _ = line.strip().split()

        alpha = float(alpha)
        acc = float(acc)

        alphas.append(alpha)
        accs.append(acc)

    return alphas, accs


if __name__ == '__main__':



    # which = word = "loss"
            #"alpha_{}_results.txt".format(which)):

    fig, (ax1, ax2) = plt.subplots(1, 2, sharey=True, figsize=(6.2, 1.2))

    major_locator = FixedLocator([1, 1.25, 1.5, 1.75, 2, 2.25])
    minor_locator = FixedLocator([1.125, 1.375, 1.625, 1.875, 2.125])

    alphas_attn, accs_attn = collect("alpha_attn_results.txt")
    alphas_loss, accs_loss = collect("alpha_loss_results.txt")
    ax1.plot(alphas_attn, accs_attn, marker='o', color='k', ms=4)
    ax2.plot(alphas_loss, accs_loss, marker='o', color='k', ms=4)
    #ax2.set_ylim((61, 63.75))
    ax1.set_ylabel("validation\naccuracy", labelpad=.5)
    ax1.set_xlabel("attention $\\alpha$", labelpad=.2)
    ax2.set_xlabel("output $\\alpha$", labelpad=.2)

    # from matplotlib.ticker import PercentFormatter
    ax1.yaxis.set_ticks((60, 61, 62, 63))
    ax1.yaxis.set_major_formatter(matplotlib.ticker.FormatStrFormatter('%d%%'))
    # ax1.yaxis.set_major_formatter(matplotlib.ticker.PercentFormatter())
    ax1.tick_params(axis='y', which='major', pad=-2)

    for ax in (ax1, ax2):
        ax.xaxis.set_major_locator(major_locator)
        ax.xaxis.set_minor_locator(minor_locator)

    plt.subplots_adjust(left=.1, bottom=.3, right=1, top=1, wspace=0.05)
    plt.savefig('../figures/alpha_grid.pgf')
    # plt.show()



==> scripts/plot_learning_curve.py <==
import numpy as np
import matplotlib.pyplot as plt

import re

step_re = re.compile("Step ([0-9]+)")
ppl_re = re.compile("ppl:[ ]+([.0-9]+)")
acc_re = re.compile("acc:[ ]+([.0-9]+)")
speed_re = re.compile("([0-9]+)/([0-9]+) tok/s")
time_re = re.compile("([0-9]+) sec")


def load_onmt_log(fname):

    steps = []
    ppls = []
    toks = []
    times = []
    accs = []

    with open(fname) as f:

        for line in f:
            if "Step " in line:
                step, = step_re.findall(line)
                ppl, = ppl_re.findall(line)
                acc, = acc_re.findall(line)
                # tps_enc, tps_dec = time_re.findall(line)[0]
                time, = time_re.findall(line)

                steps.append(int(step))
                ppls.append(float(ppl))
                accs.append(float(acc))
                times.append(int(time))

    return dict(step=steps, ppl=ppls, time=times, acc=accs)


def plot():

    base = load_onmt_log('/home/vlad/research/acl2019/mt/ro-en/so-so-logs/run3-lr-001.log')
    tsts = load_onmt_log('/home/vlad/research/acl2019/mt/ro-en/ts-ts-logs/run3-lr-001.log')

    f, (ax1, ax2) = plt.subplots(nrows=1, ncols=2, sharey=True,
            subplot_kw=dict(xscale='log'))

    ax1.plot(base['step'], base['acc'], label="softmax")
#    ax1.plot(sp['step'], sp['acc'], label="sparsemax")
    ax1.plot(tsts['step'], tsts['acc'], label="15-entmax")
    ax1.set_ylabel("accuracy")
    ax1.set_xlabel("step")
    ax1.legend()

    ax2.plot(base['time'], base['acc'], label="softmax")
    ax2.plot(tsts['time'], tsts['acc'], label="15-entmax")
#    ax2.plot(sp['time'], sp['acc'], label="sparsemax")
#    ax2.plot(et['time'], et['acc'], label="15-entmax")
    ax2.set_ylabel("accuracy")
    ax2.set_xlabel("time (seconds)")

    plt.show()


def scratch_plots():

    sp_vanilla = load_onmt_log('sp-vanilla.log')
    sp_topk_50 = load_onmt_log('sp-topk-50.log')
    sp_topk_500 = load_onmt_log('sp-topk-500.log')
    sp_bisect = load_onmt_log('sp-bisect-10.log')
    softmax = load_onmt_log('so-vanilla.log')


    plt.figure()

    plt.semilogx()
    plt.plot(softmax['step'], softmax['acc'], label="softmax")
    plt.plot(sp_vanilla['step'], sp_vanilla['acc'], label="sparsemax old")
    plt.plot(sp_topk_50['step'], sp_topk_50['acc'], label="sparsemax k=50")
    plt.plot(sp_topk_500['step'], sp_topk_500['acc'], label="sparsemax k=500")
    plt.plot(sp_bisect['step'], sp_bisect['acc'], label="sparsemax t=10",
            alpha=.5)
    plt.ylabel("acc")
    plt.xlabel("step")
    plt.legend()
    plt.show()

    plt.figure()
    plt.semilogx()
    plt.plot(softmax['time'], softmax['acc'], label="softmax")
    plt.plot(sp_vanilla['time'], sp_vanilla['acc'], label="sparsemax old")
    plt.plot(sp_topk_50['time'], sp_topk_50['acc'], label="sparsemax k=50")
    plt.plot(sp_topk_500['time'], sp_topk_500['acc'], label="sparsemax k=500")
    plt.plot(sp_bisect['time'], sp_bisect['acc'], label="sparsemax t=10",
            alpha=.5)
    plt.ylabel("acc")
    plt.xlabel("time(sec)")
    plt.legend()
    plt.show()


if __name__ == '__main__':
    plot()


==> scripts/plot_valid_curve.py <==
import re
import datetime
import numpy as np
import matplotlib
matplotlib.use('pgf')
import matplotlib.pyplot as plt

log_re = re.compile("^\[(.+) INFO\] (.*)$")

matplotlib.rcParams['figure.constrained_layout.use'] = True


matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['pgf.preamble'] = [
    r'\usepackage{times}',
    r'\usepackage{amsmath}',
    r'\usepackage{amssymb}',
    r'\usepackage{bm}',
#    r'\DeclareMathOperator*{\argmax}{\mathsf{argmax}}',
    r'\DeclareMathOperator*{\softmax}{\mathsf{softmax}}',
    r'\newcommand*\entmaxtext{entmax}',
    r'\DeclareMathOperator*{\entmax}{\mathsf{\entmaxtext}}',
    r'\newcommand*\aentmax[1][\alpha]{\mathop{\mathsf{#1}\textnormal{-}\mathsf{\entmaxtext}}}',
]
matplotlib.rcParams['font.family'] = 'serif'
# matplotlib.rcParams['font.size'] = 9
matplotlib.verbose.level = 'debug-annoying'

def load_onmt_valid_timing(fname):

    with open(fname) as f:

        start_time = None
        times = []
        accs = []
        for line in f:
            match = log_re.match(line)

            if match:
                ts_s, msg = match.groups()
                ts = datetime.datetime.strptime(ts_s, '%Y-%m-%d %H:%M:%S,%f')

                if msg == "Start training...":
                    start_time = ts

                if msg.startswith("Validation accuracy"):
                    acc = float(msg.split()[-1])
                    times.append((ts - start_time).total_seconds())
                    accs.append(acc)

    return times, accs


def plot_both():
    so_so_1_time, so_so_1_acc = load_onmt_valid_timing('plot_logs/so-so-logs/run1-lr-001.log')
    so_so_2_time, so_so_2_acc = load_onmt_valid_timing('plot_logs/so-so-logs/run2-lr-001.log')
    so_so_3_time, so_so_3_acc = load_onmt_valid_timing('plot_logs/so-so-logs/run3-lr-001.log')

    sp_ts_1_time, sp_ts_1_acc = load_onmt_valid_timing('plot_logs/sp-ts-logs/run1-lr-001.log')
    sp_ts_2_time, sp_ts_2_acc = load_onmt_valid_timing('plot_logs/sp-ts-logs/run2-lr-001.log')
    sp_ts_3_time, sp_ts_3_acc = load_onmt_valid_timing('plot_logs/sp-ts-logs/run3-lr-001.log')

    # truncate length
    n_steps = np.min([
        len(so_so_1_acc),
        len(so_so_2_acc),
        len(so_so_3_acc),
        len(sp_ts_1_acc),
        len(sp_ts_2_acc),
        len(sp_ts_3_acc),
    ])

    f, (ax1, ax2) = plt.subplots(nrows=1, ncols=2, sharey=True,
        figsize=(6, 2),
#         subplot_kw=dict(xscale='log'),
    )


    kw = dict(alpha=1, color='C0', marker='o', ms=2)
    ax1.plot(range(1, n_steps + 1), so_so_1_acc[:n_steps], label="1-1", **kw)
    ax1.plot(range(1, n_steps + 1), so_so_2_acc[:n_steps], **kw)
    ax1.plot(range(1, n_steps + 1), so_so_3_acc[:n_steps], **kw)

    kw['color'] = 'C1'
    ax1.plot(range(1, n_steps + 1), sp_ts_1_acc[:n_steps], label="2-1.5", **kw)
    ax1.plot(range(1, n_steps + 1), sp_ts_2_acc[:n_steps], **kw)
    ax1.plot(range(1, n_steps + 1), sp_ts_3_acc[:n_steps], **kw)

    kw['color'] = 'C0'
    ax2.plot(so_so_1_time[:n_steps], so_so_1_acc[:n_steps], label="1-1", **kw)
    ax2.plot(so_so_2_time[:n_steps], so_so_2_acc[:n_steps], **kw)
    ax2.plot(so_so_3_time[:n_steps], so_so_3_acc[:n_steps], **kw)

    kw['color'] = 'C1'
    ax2.plot(sp_ts_1_time[:n_steps], sp_ts_1_acc[:n_steps], label="2-1.5", **kw)
    ax2.plot(sp_ts_2_time[:n_steps], sp_ts_2_acc[:n_steps], **kw)
    ax2.plot(sp_ts_3_time[:n_steps], sp_ts_3_acc[:n_steps], **kw)

    ax1.set_ylabel('validation accuracy')
    ax1.set_xlabel('checkpoints')
    ax2.set_xlabel('seconds')

    # ax1.yaxis.set_major_locator(plt.MaxNLocator(6))
    ax1.set_xlim(None, 17)
    ax1.yaxis.set_ticks((57.0, 58.5, 60, 61.5, 63))
    from matplotlib.ticker import FormatStrFormatter, PercentFormatter
    ax1.yaxis.set_major_formatter(PercentFormatter())

    # ax1.xaxis.set_major_locator(plt.LogLocator(base=2))
    # ax1.xaxis.set_minor_locator(plt.LogLocator(base=2))
    # ax1.xaxis.set_major_formatter(FormatStrFormatter("%d"))
    # ax1.xaxis.set_minor_formatter(plt.NullFormatter())

    # ax2.xaxis.set_major_locator(plt.LogLocator(base=2))
    # ax2.xaxis.set_minor_locator(plt.LogLocator(base=2))
    # ax2.xaxis.set_major_formatter(plt.ScalarFormatter())
    # ax2.xaxis.set_minor_formatter(plt.NullFormatter())

    plt.subplots_adjust(left=.15, bottom=.23, right=.98, top=.96, wspace=.06)


 #   ax2.plot(so_so_time, so_so_acc, marker='o', label="1-1")
 #   ax2.plot(sp_ts_time, sp_ts_acc, marker='o', label="2-1.5")

    plt.show()


def plot_one():
    so_so_1_time, so_so_1_acc = load_onmt_valid_timing('plot_logs/so-so-logs/run1-lr-001.log')
    so_so_2_time, so_so_2_acc = load_onmt_valid_timing('plot_logs/so-so-logs/run2-lr-001.log')
    so_so_3_time, so_so_3_acc = load_onmt_valid_timing('plot_logs/so-so-logs/run3-lr-001.log')

    sp_ts_1_time, sp_ts_1_acc = load_onmt_valid_timing('plot_logs/ts-ts-logs/run1-lr-001.log')
    sp_ts_2_time, sp_ts_2_acc = load_onmt_valid_timing('plot_logs/ts-ts-logs/run2-lr-001.log')
    sp_ts_3_time, sp_ts_3_acc = load_onmt_valid_timing('plot_logs/ts-ts-logs/run3-lr-001.log')

    # truncate length
    n_steps = np.min([
        len(so_so_1_acc),
        len(so_so_2_acc),
        len(so_so_3_acc),
        len(sp_ts_1_acc),
        len(sp_ts_2_acc),
        len(sp_ts_3_acc),
    ])

    f = plt.figure(figsize=(3, 1.3))
    ax = plt.gca()
    kw = dict(alpha=1, color='C0',
              #marker='o', ms=2,
              lw=1)

    ax.plot(so_so_1_time[:n_steps], so_so_1_acc[:n_steps], label="$\\softmax$", **kw)
    ax.plot(so_so_2_time[:n_steps], so_so_2_acc[:n_steps], **kw)
    ax.plot(so_so_3_time[:n_steps], so_so_3_acc[:n_steps], marker='|', ms=5, **kw)

    kw['color'] = 'C1'
    ax.plot(sp_ts_1_time[:n_steps], sp_ts_1_acc[:n_steps],
            label="$\\aentmax[1.5]$", **kw)
    ax.plot(sp_ts_2_time[:n_steps], sp_ts_2_acc[:n_steps],  **kw)
    ax.plot(sp_ts_3_time[:n_steps], sp_ts_3_acc[:n_steps],marker='|', ms=5,  **kw)

    legend = ax.legend(
       frameon=False,
       borderpad=.3,
       borderaxespad=0,
       handletextpad=0.5,
       fontsize=9,
       title_fontsize=7,
       labelspacing=.16,
       handlelength=1.2,
       fancybox=False)

    ax.set_ylabel('validation\naccuracy')
    ax.set_xlabel('seconds', labelpad=.2)

    # ax1.yaxis.set_major_locator(plt.MaxNLocator(6))
    ax.yaxis.set_ticks((57.0, 58.5, 60, 61.5, 63))
    from matplotlib.ticker import FormatStrFormatter, PercentFormatter
    ax.yaxis.set_major_formatter(PercentFormatter())
    ax.tick_params(axis='y', which='major', pad=-4)

    # ax1.xaxis.set_major_locator(plt.LogLocator(base=2))
    # ax1.xaxis.set_minor_locator(plt.LogLocator(base=2))
    # ax1.xaxis.set_major_formatter(FormatStrFormatter("%d"))
    # ax1.xaxis.set_minor_formatter(plt.NullFormatter())

    # ax2.xaxis.set_major_locator(plt.LogLocator(base=2))
    # ax2.xaxis.set_minor_locator(plt.LogLocator(base=2))
    # ax2.xaxis.set_major_formatter(plt.ScalarFormatter())
    # ax2.xaxis.set_minor_formatter(plt.NullFormatter())

    # plt.subplots_adjust(left=.21, bottom=.29, right=.98, top=.9, wspace=.06)


 #   ax2.plot(so_so_time, so_so_acc, marker='o', label="1-1")
 #   ax2.plot(sp_ts_time, sp_ts_acc, marker='o', label="2-1.5")

    # plt.show()
    plt.savefig('../figures/valid_curve.pgf')

if __name__ == '__main__':
    plot_one()








